The Eikonal Approach to Gravitational Scattering and Radiation at $\mathcal O(G^3)$

Using $\mathcal N=8$ supergravity as a theoretical laboratory, we extract the 3PM gravitational eikonal for two colliding massive scalars from the classical limit of the corresponding elastic two-loop amplitude. We employ the eikonal phase to obtain the physical deflection angle and to show how its non-relativistic (NR) and ultra-relativistic (UR) regimes are smoothly connected. Such a smooth interpolation rests on keeping contributions to the loop integrals originating from the full soft region, rather than restricting it to its potential sub-region. This task is efficiently carried out by using the method of differential equations with complete near-static boundary conditions. In contrast to the potential-region result, the physical deflection angle includes radiation-reaction contributions that are essential for recovering the finite and universal UR limit implied by general analyticity and crossing arguments. We finally discuss the real emission of massless states, which accounts for the imaginary part of the 3PM eikonal and for the dissipation of energy-momentum. Adopting a direct approach based on unitarity and on the classical limit of the inelastic tree-level amplitude, we are able to treat $\mathcal N=8$ and General Relativity on the same footing, and to complete the conservative 3PM eikonal in Einstein's gravity by the addition of the radiation-reaction contribution. We also show how this approach can be used to compute waveforms, as well as the differential and integrated spectra, for the different radiated massless fields.

==> anc/integrandsGR.m <==
(*Integrands for the GR three-particle cut. Here \[Kappa] = Sqrt[8 \[Pi] G]*)
integrandsGR = {(8*l1l2^2*m1^3*m2^3*\[Kappa]^6 - 8*l1l2*l1q*m1^3*m2^3*
        \[Kappa]^6 - 8*l1q*l2q*m1^3*m2^3*\[Kappa]^6 + 
       2*l1l2*ll1*m1^3*m2^3*\[Kappa]^6 - 4*l2q*ll1*m1^3*m2^3*\[Kappa]^6 + 
       3*ll1^2*m1^3*m2^3*\[Kappa]^6 - 2*l1q*ll2*m1^3*m2^3*\[Kappa]^6 - 
       ll1*ll2*m1^3*m2^3*\[Kappa]^6 + 2*ll2^2*m1^3*m2^3*\[Kappa]^6 - 
       8*l1l2*m1^3*m2^3*qq*\[Kappa]^6 - 4*l1q*m1^3*m2^3*qq*\[Kappa]^6 - 
       4*l2q*m1^3*m2^3*qq*\[Kappa]^6 - 6*ll1*m1^3*m2^3*qq*\[Kappa]^6 + 
       ll2*m1^3*m2^3*qq*\[Kappa]^6 - m1^3*m2^3*qq^2*\[Kappa]^6 + 
       8*l1l2*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 8*l1q*m1^3*m2^3*u1l2^2*
        \[Kappa]^6 - 4*ll1*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 
       4*ll2*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 4*m1^3*m2^3*qq*u1l2^2*\[Kappa]^6 + 
       8*m1^3*m2^3*u1l2^4*\[Kappa]^6 - 16*l1l2^2*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 + 48*l1l2*l1q*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 
       16*l1q*l2q*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 16*l1l2*ll1*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 + 32*l1q*ll1*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 
       8*l2q*ll1*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 12*ll1^2*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 - 16*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       16*ll1*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 4*ll2^2*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 + 32*l1l2*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 + 
       8*l1q*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 + 8*l2q*m1^3*m2^3*qq*u1u2^2*
        \[Kappa]^6 + 28*ll1*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 - 
       4*ll2*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 + 16*m1^3*m2^3*qq*u1l2^2*u1u2^2*
        \[Kappa]^6 - 8*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 
       4*ll1^2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 8*l1q*ll2*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 + 4*ll1*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
       4*ll2*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 + 4*m1^3*m2^3*qq^2*u1u2^4*
        \[Kappa]^6 - 16*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       8*l1l2*m1^3*m2^3*u2l1^2*\[Kappa]^6 + 8*l1q*m1^3*m2^3*u2l1^2*
        \[Kappa]^6 + 4*ll1*m1^3*m2^3*u2l1^2*\[Kappa]^6 + 
       4*ll2*m1^3*m2^3*u2l1^2*\[Kappa]^6 + 4*m1^3*m2^3*qq*u2l1^2*\[Kappa]^6 + 
       16*m1^3*m2^3*qq*u1u2^2*u2l1^2*\[Kappa]^6 + 8*m1^3*m2^3*u2l1^4*
        \[Kappa]^6 - 8*l1l2^2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       8*l1q*l2q*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 6*l1l2*ll1*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 - 8*l1q*ll1*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       4*l2q*ll1*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 7*ll1^2*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 + 4*l1l2*ll2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       2*l1q*ll2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 5*ll1*ll2*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 - 2*ll2^2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       4*l1l2*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 + 4*l1q*m1^3*m2^3*qq*
        \[Epsilon]*\[Kappa]^6 + 4*l2q*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 + 
       2*ll1*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 - ll2*m1^3*m2^3*qq*\[Epsilon]*
        \[Kappa]^6 + m1^3*m2^3*qq^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l1q*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 - 4*ll1*m1^3*m2^3*u1l2^2*
        \[Epsilon]*\[Kappa]^6 + 12*ll2*m1^3*m2^3*u1l2^2*\[Epsilon]*
        \[Kappa]^6 + 4*m1^3*m2^3*qq*u1l2^2*\[Epsilon]*\[Kappa]^6 - 
       32*m1^3*m2^3*u1l2^4*\[Epsilon]*\[Kappa]^6 + 32*l1l2^2*m1^3*m2^3*u1u2^2*
        \[Epsilon]*\[Kappa]^6 - 128*l1l2*l1q*m1^3*m2^3*u1u2^2*\[Epsilon]*
        \[Kappa]^6 - 32*l1q*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       48*l1l2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       96*l1q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       16*l2q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       40*ll1^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       48*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       80*l1l2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       16*l1q*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       16*l2q*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       72*ll1*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       48*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       12*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       24*l1q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       12*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       12*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       12*m1^3*m2^3*qq^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       32*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       48*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 - 
       16*ll2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       48*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       8*l1l2*m1^3*m2^3*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1q*m1^3*m2^3*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       20*ll1*m1^3*m2^3*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       4*ll2*m1^3*m2^3*u2l1^2*\[Epsilon]*\[Kappa]^6 - 12*m1^3*m2^3*qq*u2l1^2*
        \[Epsilon]*\[Kappa]^6 - 32*m1^3*m2^3*u1l2^2*u2l1^2*\[Epsilon]*
        \[Kappa]^6 - 48*m1^3*m2^3*qq*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       32*m1^3*m2^3*u2l1^4*\[Epsilon]*\[Kappa]^6 + 16*l1l2*m1^3*m2^3*u1l2^2*
        \[Epsilon]^2*\[Kappa]^6 + 8*ll1*m1^3*m2^3*u1l2^2*\[Epsilon]^2*
        \[Kappa]^6 - 8*ll2*m1^3*m2^3*u1l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       40*m1^3*m2^3*u1l2^4*\[Epsilon]^2*\[Kappa]^6 - 16*l1l2^2*m1^3*m2^3*
        u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 112*l1l2*l1q*m1^3*m2^3*u1u2^2*
        \[Epsilon]^2*\[Kappa]^6 + 16*l1q*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]^2*
        \[Kappa]^6 + 48*l1l2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       96*l1q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*l2q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       44*ll1^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       48*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       48*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       4*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       64*l1l2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*l1q*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*l2q*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       60*ll1*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       4*ll2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       48*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       24*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       12*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       24*l1q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       12*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       12*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       12*m1^3*m2^3*qq^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       64*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       64*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       96*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       32*ll2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       48*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1q*m1^3*m2^3*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*ll1*m1^3*m2^3*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*m1^3*m2^3*qq*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       64*m1^3*m2^3*u1l2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       48*m1^3*m2^3*qq*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       40*m1^3*m2^3*u2l1^4*\[Epsilon]^2*\[Kappa]^6 - 16*m1^3*m2^3*u1l2^4*
        \[Epsilon]^3*\[Kappa]^6 - 32*l1l2*l1q*m1^3*m2^3*u1u2^2*\[Epsilon]^3*
        \[Kappa]^6 - 16*l1l2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^3*\[Kappa]^6 - 
       32*l1q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*ll1^2*m1^3*m2^3*u1u2^2*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^3*\[Kappa]^6 + 
       16*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1l2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*ll1*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]^3*\[Kappa]^6 + 
       8*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       4*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*l1q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       4*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       4*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       4*m1^3*m2^3*qq^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       48*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       16*ll2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       16*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       32*m1^3*m2^3*u1l2^2*u2l1^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*m1^3*m2^3*qq*u1u2^2*u2l1^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*m1^3*m2^3*u2l1^4*\[Epsilon]^3*\[Kappa]^6)/
      (ll1*ll2*(2*l1l2 + ll1 + ll2)*(2*l1q + ll1 + qq)*
       (2*l1l2 + 2*l1q + 2*l2q + ll1 + ll2 + qq)*u1l1*(u2l1 + u2l2)*
       (-1 + \[Epsilon])^3), (4*l1l2^3*m1^3*m2^3*\[Kappa]^6 + 
       4*l1l2^2*l1q*m1^3*m2^3*\[Kappa]^6 + 8*l1l2^2*l2q*m1^3*m2^3*
        \[Kappa]^6 + 4*l1l2*l1q*l2q*m1^3*m2^3*\[Kappa]^6 + 
       4*l1l2*l2q^2*m1^3*m2^3*\[Kappa]^6 + 2*l1l2^2*ll1*m1^3*m2^3*
        \[Kappa]^6 + 2*l1l2*l2q*ll1*m1^3*m2^3*\[Kappa]^6 - 
       2*l1l2^2*ll2*m1^3*m2^3*\[Kappa]^6 - 4*l1l2*l1q*ll2*m1^3*m2^3*
        \[Kappa]^6 - 4*l1l2*l2q*ll2*m1^3*m2^3*\[Kappa]^6 - 
       2*l1q*l2q*ll2*m1^3*m2^3*\[Kappa]^6 - 2*l2q^2*ll2*m1^3*m2^3*
        \[Kappa]^6 - 2*l1l2*ll1*ll2*m1^3*m2^3*\[Kappa]^6 - 
       l2q*ll1*ll2*m1^3*m2^3*\[Kappa]^6 + 2*l1q*ll2^2*m1^3*m2^3*\[Kappa]^6 + 
       l2q*ll2^2*m1^3*m2^3*\[Kappa]^6 + ll1*ll2^2*m1^3*m2^3*\[Kappa]^6 + 
       ll2^3*m1^3*m2^3*\[Kappa]^6 + 2*l1l2^2*m1^3*m2^3*qq*\[Kappa]^6 + 
       2*l1l2*l2q*m1^3*m2^3*qq*\[Kappa]^6 - 2*l1l2*ll2*m1^3*m2^3*qq*
        \[Kappa]^6 - l2q*ll2*m1^3*m2^3*qq*\[Kappa]^6 + 
       ll2^2*m1^3*m2^3*qq*\[Kappa]^6 - 16*l1l2^3*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 - 16*l1l2^2*l1q*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       32*l1l2^2*l2q*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 16*l1l2*l1q*l2q*m1^3*m2^3*
        u1u2^2*\[Kappa]^6 - 16*l1l2*l2q^2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       8*l1l2^2*ll1*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 8*l1l2*l2q*ll1*m1^3*m2^3*
        u1u2^2*\[Kappa]^6 + 8*l1l2^2*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 
       16*l1l2*l1q*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 16*l1l2*l2q*ll2*m1^3*
        m2^3*u1u2^2*\[Kappa]^6 + 8*l1q*l2q*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 
       8*l2q^2*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 8*l1l2*ll1*ll2*m1^3*m2^3*
        u1u2^2*\[Kappa]^6 + 4*l2q*ll1*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       8*l1q*ll2^2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 4*l2q*ll2^2*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 - 4*ll1*ll2^2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       4*ll2^3*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 8*l1l2^2*m1^3*m2^3*qq*u1u2^2*
        \[Kappa]^6 - 8*l1l2*l2q*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 + 
       8*l1l2*ll2*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 + 4*l2q*ll2*m1^3*m2^3*qq*
        u1u2^2*\[Kappa]^6 - 4*ll2^2*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 + 
       16*l1l2^3*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 16*l1l2^2*l1q*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 + 32*l1l2^2*l2q*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
       16*l1l2*l1q*l2q*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 16*l1l2*l2q^2*m1^3*m2^3*
        u1u2^4*\[Kappa]^6 + 8*l1l2^2*ll1*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
       8*l1l2*l2q*ll1*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 8*l1l2^2*ll2*m1^3*m2^3*
        u1u2^4*\[Kappa]^6 - 16*l1l2*l1q*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 
       16*l1l2*l2q*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 8*l1q*l2q*ll2*m1^3*m2^3*
        u1u2^4*\[Kappa]^6 - 8*l2q^2*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 
       8*l1l2*ll1*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 4*l2q*ll1*ll2*m1^3*m2^3*
        u1u2^4*\[Kappa]^6 + 8*l1q*ll2^2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
       4*l2q*ll2^2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 4*ll1*ll2^2*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 + 4*ll2^3*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
       8*l1l2^2*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 + 8*l1l2*l2q*m1^3*m2^3*qq*
        u1u2^4*\[Kappa]^6 - 8*l1l2*ll2*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 - 
       4*l2q*ll2*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 + 4*ll2^2*m1^3*m2^3*qq*u1u2^4*
        \[Kappa]^6 - 32*l1l2^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 
       32*l1l2*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 
       48*l1l2*l2q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 
       16*l1q*l2q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 
       16*l2q^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 16*l1l2*ll1*m1^3*m2^3*
        u1l2*u1u2*u2l2*\[Kappa]^6 - 8*l2q*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*
        \[Kappa]^6 + 8*l1l2*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 + 
       24*l1q*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 + 
       16*l2q*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 + 
       12*ll1*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 + 
       12*ll2^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 
       16*l1l2*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Kappa]^6 - 
       8*l2q*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Kappa]^6 + 
       12*ll2*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Kappa]^6 + 
       64*l1l2^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       64*l1l2*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       96*l1l2*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       32*l1q*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       32*l2q^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       32*l1l2*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       16*l2q*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       16*l1l2*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       48*l1q*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       32*l2q*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       24*ll1*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       24*ll2^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       32*l1l2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       24*ll2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       8*l1l2*l1q*m1^3*m2^3*u2l2^2*\[Kappa]^6 - 16*l1q^2*m1^3*m2^3*u2l2^2*
        \[Kappa]^6 - 16*l1q*l2q*m1^3*m2^3*u2l2^2*\[Kappa]^6 - 
       4*l1l2*ll1*m1^3*m2^3*u2l2^2*\[Kappa]^6 - 16*l1q*ll1*m1^3*m2^3*u2l2^2*
        \[Kappa]^6 - 8*l2q*ll1*m1^3*m2^3*u2l2^2*\[Kappa]^6 - 
       4*ll1^2*m1^3*m2^3*u2l2^2*\[Kappa]^6 + 4*l1l2*ll2*m1^3*m2^3*u2l2^2*
        \[Kappa]^6 - 8*l1q*ll2*m1^3*m2^3*u2l2^2*\[Kappa]^6 - 
       4*ll2^2*m1^3*m2^3*u2l2^2*\[Kappa]^6 - 4*l1l2*m1^3*m2^3*qq*u2l2^2*
        \[Kappa]^6 - 16*l1q*m1^3*m2^3*qq*u2l2^2*\[Kappa]^6 - 
       8*l2q*m1^3*m2^3*qq*u2l2^2*\[Kappa]^6 - 8*ll1*m1^3*m2^3*qq*u2l2^2*
        \[Kappa]^6 - 8*ll2*m1^3*m2^3*qq*u2l2^2*\[Kappa]^6 - 
       4*m1^3*m2^3*qq^2*u2l2^2*\[Kappa]^6 - 8*l1l2*m1^3*m2^3*u1l2^2*u2l2^2*
        \[Kappa]^6 + 4*ll2*m1^3*m2^3*u1l2^2*u2l2^2*\[Kappa]^6 + 
       16*l1l2*l1q*m1^3*m2^3*u1u2^2*u2l2^2*\[Kappa]^6 + 
       64*l1q^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Kappa]^6 + 64*l1q*l2q*m1^3*m2^3*
        u1u2^2*u2l2^2*\[Kappa]^6 + 8*l1l2*ll1*m1^3*m2^3*u1u2^2*u2l2^2*
        \[Kappa]^6 + 64*l1q*ll1*m1^3*m2^3*u1u2^2*u2l2^2*\[Kappa]^6 + 
       32*l2q*ll1*m1^3*m2^3*u1u2^2*u2l2^2*\[Kappa]^6 + 
       16*ll1^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Kappa]^6 - 8*l1l2*ll2*m1^3*m2^3*
        u1u2^2*u2l2^2*\[Kappa]^6 + 32*l1q*ll2*m1^3*m2^3*u1u2^2*u2l2^2*
        \[Kappa]^6 + 8*ll2^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Kappa]^6 + 
       8*l1l2*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Kappa]^6 + 
       64*l1q*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Kappa]^6 + 
       32*l2q*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Kappa]^6 + 
       32*ll1*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Kappa]^6 + 
       32*ll2*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Kappa]^6 + 
       16*m1^3*m2^3*qq^2*u1u2^2*u2l2^2*\[Kappa]^6 + 16*l1l2*m1^3*m2^3*u1l2^2*
        u1u2^2*u2l2^2*\[Kappa]^6 - 40*ll2*m1^3*m2^3*u1l2^2*u1u2^2*u2l2^2*
        \[Kappa]^6 - 64*l1q^2*m1^3*m2^3*u1u2^4*u2l2^2*\[Kappa]^6 - 
       64*l1q*l2q*m1^3*m2^3*u1u2^4*u2l2^2*\[Kappa]^6 - 
       64*l1q*ll1*m1^3*m2^3*u1u2^4*u2l2^2*\[Kappa]^6 - 
       32*l2q*ll1*m1^3*m2^3*u1u2^4*u2l2^2*\[Kappa]^6 - 
       16*ll1^2*m1^3*m2^3*u1u2^4*u2l2^2*\[Kappa]^6 - 32*l1q*ll2*m1^3*m2^3*
        u1u2^4*u2l2^2*\[Kappa]^6 - 64*l1q*m1^3*m2^3*qq*u1u2^4*u2l2^2*
        \[Kappa]^6 - 32*l2q*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Kappa]^6 - 
       32*ll1*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Kappa]^6 - 
       32*ll2*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Kappa]^6 - 
       16*m1^3*m2^3*qq^2*u1u2^4*u2l2^2*\[Kappa]^6 + 16*ll1*m1^3*m2^3*u1l2*
        u1u2*u2l2^3*\[Kappa]^6 - 32*ll2*m1^3*m2^3*u1l2*u1u2*u2l2^3*
        \[Kappa]^6 - 16*m1^3*m2^3*qq*u1l2*u1u2*u2l2^3*\[Kappa]^6 + 
       32*m1^3*m2^3*u1l2^3*u1u2*u2l2^3*\[Kappa]^6 + 64*l1q*m1^3*m2^3*u1l2*
        u1u2^3*u2l2^3*\[Kappa]^6 + 64*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2^3*
        \[Kappa]^6 - 8*l1l2^3*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       8*l1l2^2*l1q*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 16*l1l2^2*l2q*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 - 8*l1l2*l1q*l2q*m1^3*m2^3*\[Epsilon]*
        \[Kappa]^6 - 8*l1l2*l2q^2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       4*l1l2^2*ll1*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       4*l1l2*l2q*ll1*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       4*l1l2^2*ll2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       8*l1l2*l1q*ll2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       8*l1l2*l2q*ll2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       4*l1q*l2q*ll2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       4*l2q^2*ll2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 4*l1l2*ll1*ll2*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 + 2*l2q*ll1*ll2*m1^3*m2^3*\[Epsilon]*
        \[Kappa]^6 - 4*l1q*ll2^2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       2*l2q*ll2^2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 2*ll1*ll2^2*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 - 2*ll2^3*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       4*l1l2^2*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 - 4*l1l2*l2q*m1^3*m2^3*qq*
        \[Epsilon]*\[Kappa]^6 + 4*l1l2*ll2*m1^3*m2^3*qq*\[Epsilon]*
        \[Kappa]^6 + 2*l2q*ll2*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 - 
       2*ll2^2*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 + 48*l1l2^3*m1^3*m2^3*
        u1u2^2*\[Epsilon]*\[Kappa]^6 + 48*l1l2^2*l1q*m1^3*m2^3*u1u2^2*
        \[Epsilon]*\[Kappa]^6 + 96*l1l2^2*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]*
        \[Kappa]^6 + 48*l1l2*l1q*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*l2q^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2^2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*l2q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2^2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       48*l1l2*l1q*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       48*l1l2*l2q*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1q*l2q*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l2q^2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       12*l2q*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1q*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       12*l2q*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       12*ll1*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       12*ll2^3*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2^2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*l2q*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2*ll2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       12*l2q*ll2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       12*ll2^2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l1l2^3*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       64*l1l2^2*l1q*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       128*l1l2^2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       64*l1l2*l1q*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       64*l1l2*l2q^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       32*l1l2^2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       32*l1l2*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       32*l1l2^2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       64*l1l2*l1q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       64*l1l2*l2q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       32*l1q*l2q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       32*l2q^2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       32*l1l2*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       16*l2q*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       32*l1q*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       16*l2q*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       16*ll1*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       16*ll2^3*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       32*l1l2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       32*l1l2*l2q*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       32*l1l2*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       16*l2q*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       16*ll2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       144*l1l2*l2q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       48*l1q*l2q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       48*l2q^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       24*l2q*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       72*l1q*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       48*l2q*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       36*ll1*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       36*ll2^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       24*l2q*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       36*ll2*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       256*l1l2^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       256*l1l2*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       384*l1l2*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       128*l1q*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       128*l2q^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       128*l1l2*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       64*l2q*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       64*l1l2*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       192*l1q*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       128*l2q*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       96*ll1*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       96*ll2^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       128*l1l2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       64*l2q*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       96*ll2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       16*l1l2*l1q*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       16*l1q^2*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       16*l1q*l2q*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l1l2*ll1*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       16*l1q*ll1*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l2q*ll1*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       4*ll1^2*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       8*l1l2*ll2*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l1q*ll2*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll2^2*m1^3*m2^3*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l1l2*m1^3*m2^3*qq*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       16*l1q*m1^3*m2^3*qq*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l2q*m1^3*m2^3*qq*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll1*m1^3*m2^3*qq*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll2*m1^3*m2^3*qq*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       4*m1^3*m2^3*qq^2*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*m1^3*m2^3*u1l2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       12*ll2*m1^3*m2^3*u1l2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       48*l1l2*l1q*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       128*l1q^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       128*l1q*l2q*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2*ll1*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       128*l1q*ll1*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l2q*ll1*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       32*ll1^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*ll2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l1q*ll2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       24*ll2^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       128*l1q*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l2q*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       64*ll1*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       64*ll2*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       32*m1^3*m2^3*qq^2*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       160*ll2*m1^3*m2^3*u1l2^2*u1u2^2*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       192*l1q^2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       192*l1q*l2q*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       192*l1q*ll1*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       96*l2q*ll1*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       48*ll1^2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       96*l1q*ll2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       192*l1q*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       96*l2q*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       96*ll1*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       96*ll2*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 + 
       48*m1^3*m2^3*qq^2*u1u2^4*u2l2^2*\[Epsilon]*\[Kappa]^6 - 
       32*l1q*m1^3*m2^3*u1l2*u1u2*u2l2^3*\[Epsilon]*\[Kappa]^6 - 
       48*ll1*m1^3*m2^3*u1l2*u1u2*u2l2^3*\[Epsilon]*\[Kappa]^6 + 
       96*ll2*m1^3*m2^3*u1l2*u1u2*u2l2^3*\[Epsilon]*\[Kappa]^6 + 
       16*m1^3*m2^3*qq*u1l2*u1u2*u2l2^3*\[Epsilon]*\[Kappa]^6 - 
       128*m1^3*m2^3*u1l2^3*u1u2*u2l2^3*\[Epsilon]*\[Kappa]^6 - 
       192*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2^3*\[Epsilon]*\[Kappa]^6 - 
       192*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2^3*\[Epsilon]*\[Kappa]^6 - 
       32*l1l2^3*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2^2*l1q*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       64*l1l2^2*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2*l1q*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2*l2q^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2^2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2*l2q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2^2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1l2*l1q*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1l2*l2q*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1q*l2q*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l2q^2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*l2q*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1q*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*l2q*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*ll1*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*ll2^3*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2^2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2*l2q*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2*ll2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*l2q*ll2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*ll2^2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       80*l1l2^3*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       80*l1l2^2*l1q*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       160*l1l2^2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       80*l1l2*l1q*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       80*l1l2*l2q^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       40*l1l2^2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       40*l1l2*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       40*l1l2^2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       80*l1l2*l1q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       80*l1l2*l2q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       40*l1q*l2q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       40*l2q^2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       40*l1l2*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       20*l2q*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       40*l1q*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       20*l2q*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       20*ll1*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       20*ll2^3*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       40*l1l2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       40*l1l2*l2q*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       40*l1l2*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       20*l2q*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       20*ll2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       64*l1l2^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       64*l1l2*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1l2*l2q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1q*l2q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       32*l2q^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l2q*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       48*l1q*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l2q*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       24*ll1*ll2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       24*ll2^2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l2q*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       24*ll2*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       320*l1l2^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       320*l1l2*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       480*l1l2*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       160*l1q*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       160*l2q^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       160*l1l2*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       80*l2q*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       80*l1l2*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       240*l1q*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       160*l2q*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       120*ll1*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       120*ll2^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       160*l1l2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       80*l2q*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       120*ll2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2*m1^3*m2^3*u1l2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*ll2*m1^3*m2^3*u1l2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1l2*l1q*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       64*l1q^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       64*l1q*l2q*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2*ll1*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       64*l1q*ll1*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l2q*ll1*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*ll1^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2*ll2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1q*ll2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*ll2^2*m1^3*m2^3*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       64*l1q*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l2q*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*ll1*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*ll2*m1^3*m2^3*qq*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*m1^3*m2^3*qq^2*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       80*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       200*ll2*m1^3*m2^3*u1l2^2*u1u2^2*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       192*l1q^2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       192*l1q*l2q*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       192*l1q*ll1*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       96*l2q*ll1*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       48*ll1^2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1q*ll2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       192*l1q*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       96*l2q*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       96*ll1*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       96*ll2*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       48*m1^3*m2^3*qq^2*u1u2^4*u2l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*u1l2*u1u2*u2l2^3*\[Epsilon]^2*\[Kappa]^6 + 
       32*ll1*m1^3*m2^3*u1l2*u1u2*u2l2^3*\[Epsilon]^2*\[Kappa]^6 - 
       64*ll2*m1^3*m2^3*u1l2*u1u2*u2l2^3*\[Epsilon]^2*\[Kappa]^6 + 
       160*m1^3*m2^3*u1l2^3*u1u2*u2l2^3*\[Epsilon]^2*\[Kappa]^6 + 
       192*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2^3*\[Epsilon]^2*\[Kappa]^6 + 
       192*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2^3*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2^3*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       32*l1l2^2*l1q*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       64*l1l2^2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       32*l1l2*l1q*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       32*l1l2*l2q^2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1l2^2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1l2*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1l2^2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*l1q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*l2q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1q*l2q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l2q^2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1l2*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       8*l2q*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1q*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*l2q*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*ll1*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*ll2^3*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1l2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1l2*l2q*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1l2*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       8*l2q*ll2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*ll2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       128*l1l2^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       128*l1l2*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       192*l1l2*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       64*l1q*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       64*l2q^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       64*l1l2*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       32*l2q*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       96*l1q*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       64*l2q*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       48*ll1*ll2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       48*ll2^2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       64*l1l2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       32*l2q*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       48*ll2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       32*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       80*ll2*m1^3*m2^3*u1l2^2*u1u2^2*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       64*l1q^2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       64*l1q*l2q*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       64*l1q*ll1*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       32*l2q*ll1*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       16*ll1^2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1q*ll2*m1^3*m2^3*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       64*l1q*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       32*l2q*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       32*ll1*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       32*ll2*m1^3*m2^3*qq*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 + 
       16*m1^3*m2^3*qq^2*u1u2^4*u2l2^2*\[Epsilon]^3*\[Kappa]^6 - 
       64*m1^3*m2^3*u1l2^3*u1u2*u2l2^3*\[Epsilon]^3*\[Kappa]^6 - 
       64*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2^3*\[Epsilon]^3*\[Kappa]^6 - 
       64*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2^3*\[Epsilon]^3*\[Kappa]^6)/
      (4*ll1*ll2*(2*l1q + ll1 + qq)*(2*l1l2 + 2*l1q + 2*l2q + ll1 + ll2 + qq)*
       u1l1*u2l2^4*(u2l1 + u2l2)*(-1 + \[Epsilon])^3), 
     (-4*l1l2^2*m1^3*m2^3*\[Kappa]^6 - 2*l1l2*l2q*m1^3*m2^3*\[Kappa]^6 - 
       3*l1l2*ll1*m1^3*m2^3*\[Kappa]^6 - ll1^2*m1^3*m2^3*\[Kappa]^6 + 
       l1l2*ll2*m1^3*m2^3*\[Kappa]^6 + 2*l1l2*m1^3*m2^3*qq*\[Kappa]^6 + 
       ll1*m1^3*m2^3*qq*\[Kappa]^6 - 2*l1l2*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 
       2*l2q*m1^3*m2^3*u1l2^2*\[Kappa]^6 + ll2*m1^3*m2^3*u1l2^2*\[Kappa]^6 + 
       8*l1l2^2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 4*l1l2*l2q*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 + 6*l1l2*ll1*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       4*l2q*ll1*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 4*ll1^2*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 - 2*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 
       2*ll1*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 8*l1l2*m1^3*m2^3*qq*u1u2^2*
        \[Kappa]^6 - 4*ll1*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 + 
       20*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 4*l2q*m1^3*m2^3*u1l2^2*
        u1u2^2*\[Kappa]^6 + 8*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 - 
       2*ll2*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 8*l2q*ll1*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 - 4*ll1^2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 
       4*ll1*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 8*l1l2*m1^3*m2^3*qq*u1u2^4*
        \[Kappa]^6 + 4*ll1*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 - 
       16*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Kappa]^6 - 8*ll1*m1^3*m2^3*u1l2*
        u1u2*u2l1*\[Kappa]^6 + 4*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       8*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Kappa]^6 - 8*ll1*m1^3*m2^3*u1l2*u1u2^3*
        u2l1*\[Kappa]^6 - 8*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Kappa]^6 + 
       4*l1l2*m1^3*m2^3*u2l1^2*\[Kappa]^6 + 4*l2q*m1^3*m2^3*u2l1^2*
        \[Kappa]^6 - 2*ll2*m1^3*m2^3*u2l1^2*\[Kappa]^6 - 
       2*m1^3*m2^3*qq*u2l1^2*\[Kappa]^6 + 4*m1^3*m2^3*u1l2^2*u2l1^2*
        \[Kappa]^6 + 8*l1l2*m1^3*m2^3*u1u2^2*u2l1^2*\[Kappa]^6 - 
       8*l2q*m1^3*m2^3*u1u2^2*u2l1^2*\[Kappa]^6 + 16*ll1*m1^3*m2^3*u1u2^2*
        u2l1^2*\[Kappa]^6 + 4*ll2*m1^3*m2^3*u1u2^2*u2l1^2*\[Kappa]^6 + 
       4*m1^3*m2^3*qq*u1u2^2*u2l1^2*\[Kappa]^6 - 4*m1^3*m2^3*u2l1^4*
        \[Kappa]^6 + 8*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 + 
       4*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 + 4*m1^3*m2^3*qq*u1l2*u1u2*
        u2l2*\[Kappa]^6 - 16*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       8*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 8*m1^3*m2^3*qq*u1l2*
        u1u2^3*u2l2*\[Kappa]^6 - 6*l1q*m1^3*m2^3*u2l1*u2l2*\[Kappa]^6 - 
       3*ll1*m1^3*m2^3*u2l1*u2l2*\[Kappa]^6 - 3*m1^3*m2^3*qq*u2l1*u2l2*
        \[Kappa]^6 + 8*l1q*m1^3*m2^3*u1u2^2*u2l1*u2l2*\[Kappa]^6 + 
       4*ll1*m1^3*m2^3*u1u2^2*u2l1*u2l2*\[Kappa]^6 + 4*m1^3*m2^3*qq*u1u2^2*
        u2l1*u2l2*\[Kappa]^6 + 8*l1q*m1^3*m2^3*u1u2^4*u2l1*u2l2*\[Kappa]^6 + 
       4*ll1*m1^3*m2^3*u1u2^4*u2l1*u2l2*\[Kappa]^6 + 4*m1^3*m2^3*qq*u1u2^4*
        u2l1*u2l2*\[Kappa]^6 + 8*l1l2^2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       4*l1l2*l2q*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 6*l1l2*ll1*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 + 2*l2q*ll1*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       ll1^2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 2*l1l2*ll2*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 - ll1*ll2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       2*l1l2*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 - ll1*m1^3*m2^3*qq*
        \[Epsilon]*\[Kappa]^6 + 6*l1l2*m1^3*m2^3*u1l2^2*\[Epsilon]*
        \[Kappa]^6 + 6*l2q*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 - 
       3*ll2*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       12*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       18*l1l2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       4*l2q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       8*ll1^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       6*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       2*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       16*l1l2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll1*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       80*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       16*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       32*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       24*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       12*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       12*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       12*ll1*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       28*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 - 
       8*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       32*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       24*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 + 
       24*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       8*l1l2*m1^3*m2^3*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       4*l2q*m1^3*m2^3*u2l1^2*\[Epsilon]*\[Kappa]^6 - 4*ll1*m1^3*m2^3*u2l1^2*
        \[Epsilon]*\[Kappa]^6 + 2*ll2*m1^3*m2^3*u2l1^2*\[Epsilon]*
        \[Kappa]^6 + 2*m1^3*m2^3*qq*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       12*m1^3*m2^3*u1l2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       32*l1l2*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       48*ll1*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       8*ll2*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       8*m1^3*m2^3*qq*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 + 
       16*m1^3*m2^3*u1l2*u1u2*u2l1^3*\[Epsilon]*\[Kappa]^6 + 
       4*m1^3*m2^3*u2l1^4*\[Epsilon]*\[Kappa]^6 - 16*l1q*m1^3*m2^3*u1l2*u1u2*
        u2l2*\[Epsilon]*\[Kappa]^6 - 8*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*
        \[Epsilon]*\[Kappa]^6 - 8*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Epsilon]*
        \[Kappa]^6 + 48*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*
        \[Kappa]^6 + 24*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*
        \[Kappa]^6 + 24*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       6*l1q*m1^3*m2^3*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 + 
       3*ll1*m1^3*m2^3*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 + 
       3*m1^3*m2^3*qq*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 - 
       16*l1q*m1^3*m2^3*u1u2^2*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 - 
       8*ll1*m1^3*m2^3*u1u2^2*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 - 
       8*m1^3*m2^3*qq*u1u2^2*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 - 
       24*l1q*m1^3*m2^3*u1u2^4*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 - 
       12*ll1*m1^3*m2^3*u1u2^4*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 - 
       12*m1^3*m2^3*qq*u1u2^4*u2l1*u2l2*\[Epsilon]*\[Kappa]^6 - 
       4*l1l2*m1^3*m2^3*u1l2^2*\[Epsilon]^2*\[Kappa]^6 - 
       4*l2q*m1^3*m2^3*u1l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       2*ll2*m1^3*m2^3*u1l2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       12*l1l2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       4*ll1^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       4*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*l1l2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       4*ll1*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       100*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       20*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       40*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       10*ll2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       24*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       12*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       12*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       24*l1l2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       12*ll1*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       20*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       4*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       40*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       24*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       24*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       8*m1^3*m2^3*u1l2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       40*l1l2*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*l2q*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       48*ll1*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       4*ll2*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       4*m1^3*m2^3*qq*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 - 
       32*m1^3*m2^3*u1l2*u1u2*u2l1^3*\[Epsilon]^2*\[Kappa]^6 + 
       8*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       4*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       4*m1^3*m2^3*qq*u1l2*u1u2*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       48*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       24*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       24*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       8*l1q*m1^3*m2^3*u1u2^2*u2l1*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       4*ll1*m1^3*m2^3*u1u2^2*u2l1*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       4*m1^3*m2^3*qq*u1u2^2*u2l1*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       24*l1q*m1^3*m2^3*u1u2^4*u2l1*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       12*ll1*m1^3*m2^3*u1u2^4*u2l1*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       12*m1^3*m2^3*qq*u1u2^4*u2l1*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       40*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^3*\[Kappa]^6 - 
       8*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^3*\[Kappa]^6 + 
       4*ll2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^3*\[Kappa]^6 - 
       8*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       4*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       4*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*l1l2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       4*ll1*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       8*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       8*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1l2*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*ll1*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^3*\[Kappa]^6 + 
       16*m1^3*m2^3*u1l2*u1u2*u2l1^3*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       8*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       8*m1^3*m2^3*qq*u1l2*u1u2^3*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       8*l1q*m1^3*m2^3*u1u2^4*u2l1*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       4*ll1*m1^3*m2^3*u1u2^4*u2l1*u2l2*\[Epsilon]^3*\[Kappa]^6 - 
       4*m1^3*m2^3*qq*u1u2^4*u2l1*u2l2*\[Epsilon]^3*\[Kappa]^6)/
      (ll1*ll2*(2*l1l2 + ll1 + ll2)*(2*l1q + ll1 + qq)*u1l1*u2l2^2*
       (u2l1 + u2l2)*(-1 + \[Epsilon])^3), 
     (2*l1l2^2*l1q*m1^3*m2^3*\[Kappa]^6 + 2*l1l2*l1q*l2q*m1^3*m2^3*
        \[Kappa]^6 + l1l2^2*ll1*m1^3*m2^3*\[Kappa]^6 + 
       l1l2*l2q*ll1*m1^3*m2^3*\[Kappa]^6 + l1l2^2*m1^3*m2^3*qq*\[Kappa]^6 + 
       l1l2*l2q*m1^3*m2^3*qq*\[Kappa]^6 - 4*l1l2^2*m1^3*m2^3*u1l2^2*
        \[Kappa]^6 - 12*l1l2*l1q*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 
       8*l1q^2*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 4*l1l2*l2q*m1^3*m2^3*u1l2^2*
        \[Kappa]^6 - 8*l1q*l2q*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 
       6*l1l2*ll1*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 8*l1q*ll1*m1^3*m2^3*u1l2^2*
        \[Kappa]^6 - 4*l2q*ll1*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 
       2*ll1^2*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 4*l1q*ll2*m1^3*m2^3*u1l2^2*
        \[Kappa]^6 - 2*ll1*ll2*m1^3*m2^3*u1l2^2*\[Kappa]^6 - 
       6*l1l2*m1^3*m2^3*qq*u1l2^2*\[Kappa]^6 - 8*l1q*m1^3*m2^3*qq*u1l2^2*
        \[Kappa]^6 - 4*l2q*m1^3*m2^3*qq*u1l2^2*\[Kappa]^6 - 
       4*ll1*m1^3*m2^3*qq*u1l2^2*\[Kappa]^6 - 2*ll2*m1^3*m2^3*qq*u1l2^2*
        \[Kappa]^6 - 2*m1^3*m2^3*qq^2*u1l2^2*\[Kappa]^6 - 
       8*l1l2^2*l1q*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 8*l1l2*l1q*l2q*m1^3*m2^3*
        u1u2^2*\[Kappa]^6 - 4*l1l2^2*ll1*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       4*l1l2*l2q*ll1*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 4*l1l2^2*m1^3*m2^3*qq*
        u1u2^2*\[Kappa]^6 - 4*l1l2*l2q*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 + 
       24*l1l2^2*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 56*l1l2*l1q*m1^3*m2^3*
        u1l2^2*u1u2^2*\[Kappa]^6 + 32*l1q^2*m1^3*m2^3*u1l2^2*u1u2^2*
        \[Kappa]^6 + 24*l1l2*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 
       32*l1q*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 
       28*l1l2*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 
       32*l1q*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 
       16*l2q*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 
       8*ll1^2*m1^3*m2^3*u1l2^2*u1u2^2*\[Kappa]^6 + 16*l1q*ll2*m1^3*m2^3*
        u1l2^2*u1u2^2*\[Kappa]^6 + 8*ll1*ll2*m1^3*m2^3*u1l2^2*u1u2^2*
        \[Kappa]^6 + 28*l1l2*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Kappa]^6 + 
       16*ll1*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Kappa]^6 + 
       8*ll2*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Kappa]^6 + 8*m1^3*m2^3*qq^2*u1l2^2*
        u1u2^2*\[Kappa]^6 + 8*l1l2^2*l1q*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
       8*l1l2*l1q*l2q*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 4*l1l2^2*ll1*m1^3*m2^3*
        u1u2^4*\[Kappa]^6 + 4*l1l2*l2q*ll1*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
       4*l1l2^2*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 + 4*l1l2*l2q*m1^3*m2^3*qq*
        u1u2^4*\[Kappa]^6 - 32*l1l2^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Kappa]^6 - 
       64*l1l2*l1q*m1^3*m2^3*u1l2^2*u1u2^4*\[Kappa]^6 - 
       32*l1q^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Kappa]^6 - 32*l1l2*l2q*m1^3*m2^3*
        u1l2^2*u1u2^4*\[Kappa]^6 - 32*l1q*l2q*m1^3*m2^3*u1l2^2*u1u2^4*
        \[Kappa]^6 - 32*l1l2*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Kappa]^6 - 
       32*l1q*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Kappa]^6 - 
       16*l2q*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Kappa]^6 - 
       8*ll1^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Kappa]^6 - 16*l1q*ll2*m1^3*m2^3*
        u1l2^2*u1u2^4*\[Kappa]^6 - 8*ll1*ll2*m1^3*m2^3*u1l2^2*u1u2^4*
        \[Kappa]^6 - 32*l1l2*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Kappa]^6 - 
       32*l1q*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Kappa]^6 - 
       16*l2q*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Kappa]^6 - 
       16*ll1*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Kappa]^6 - 
       8*ll2*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Kappa]^6 - 8*m1^3*m2^3*qq^2*u1l2^2*
        u1u2^4*\[Kappa]^6 - 16*l1l2*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       8*l1q*l2q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       8*l1l2*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       4*l2q*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       8*l1l2*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       4*l2q*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       16*l1l2*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Kappa]^6 - 
       8*ll1*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Kappa]^6 + 8*m1^3*m2^3*qq*u1l2^3*
        u1u2*u2l1*\[Kappa]^6 + 32*l1l2*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l1*
        \[Kappa]^6 + 16*l1q*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Kappa]^6 + 
       16*l1l2*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Kappa]^6 + 
       8*l2q*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Kappa]^6 + 
       16*l1l2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Kappa]^6 + 
       8*l2q*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Kappa]^6 - 
       32*l1q*m1^3*m2^3*u1l2^3*u1u2^3*u2l1*\[Kappa]^6 - 
       32*l2q*m1^3*m2^3*u1l2^3*u1u2^3*u2l1*\[Kappa]^6 - 
       32*m1^3*m2^3*qq*u1l2^3*u1u2^3*u2l1*\[Kappa]^6 + 
       4*l1l2*m1^3*m2^3*u1l2^2*u2l1^2*\[Kappa]^6 - 8*l1l2*m1^3*m2^3*u1l2^2*
        u1u2^2*u2l1^2*\[Kappa]^6 - 16*m1^3*m2^3*u1l2^3*u1u2*u2l1^3*
        \[Kappa]^6 - 4*l1l2^2*l1q*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       4*l1l2*l1q*l2q*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       2*l1l2^2*ll1*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       2*l1l2*l2q*ll1*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - 
       2*l1l2^2*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 - 2*l1l2*l2q*m1^3*m2^3*qq*
        \[Epsilon]*\[Kappa]^6 + 8*l1l2*l1q*m1^3*m2^3*u1l2^2*\[Epsilon]*
        \[Kappa]^6 + 8*l1q^2*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l1q*l2q*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       4*l1l2*ll1*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l1q*ll1*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       4*l2q*ll1*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       2*ll1^2*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       4*l1q*ll2*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       2*ll1*ll2*m1^3*m2^3*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       4*l1l2*m1^3*m2^3*qq*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       8*l1q*m1^3*m2^3*qq*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       4*l2q*m1^3*m2^3*qq*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       4*ll1*m1^3*m2^3*qq*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       2*ll2*m1^3*m2^3*qq*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       2*m1^3*m2^3*qq^2*u1l2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2^2*l1q*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*l1q*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       12*l1l2^2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       12*l1l2*l2q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       12*l1l2^2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       12*l1l2*l2q*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       40*l1l2^2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       104*l1l2*l1q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l1q^2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       40*l1l2*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l1q*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       52*l1l2*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l1q*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       32*l2q*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       16*ll1^2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       32*l1q*ll2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       16*ll1*ll2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       52*l1l2*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       64*l1q*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       32*l2q*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       32*ll1*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       16*ll2*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       16*m1^3*m2^3*qq^2*u1l2^2*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       32*l1l2^2*l1q*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       32*l1l2*l1q*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       16*l1l2^2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       16*l1l2*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       16*l1l2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       16*l1l2*l2q*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       192*l1l2*l1q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1q^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2*l2q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1q*l2q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1q*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l2q*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       24*ll1^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l1q*ll2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       24*ll1*ll2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1q*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l2q*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*ll1*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       24*ll2*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       24*m1^3*m2^3*qq^2*u1l2^2*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       24*l1q*l2q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       12*l2q*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       12*l2q*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       16*l1q*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       24*ll1*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 - 
       8*m1^3*m2^3*qq*u1l2^3*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 - 
       128*l1l2*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       64*l1q*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       64*l1l2*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       32*l2q*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       64*l1l2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       32*l2q*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 + 
       96*l1q*m1^3*m2^3*u1l2^3*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 + 
       96*l2q*m1^3*m2^3*u1l2^3*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 + 
       96*m1^3*m2^3*qq*u1l2^3*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       12*l1l2*m1^3*m2^3*u1l2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 + 
       32*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 + 
       64*m1^3*m2^3*u1l2^3*u1u2*u2l1^3*\[Epsilon]*\[Kappa]^6 - 
       16*l1l2^2*l1q*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2*l1q*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*l1l2^2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*l1l2*l2q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*l1l2^2*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       8*l1l2*l2q*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2^2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       48*l1l2*l1q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1q^2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1q*l2q*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       24*l1l2*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1q*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l2q*ll1*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*ll1^2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1q*ll2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*ll1*ll2*m1^3*m2^3*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       24*l1l2*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       16*ll1*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*ll2*m1^3*m2^3*qq*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*m1^3*m2^3*qq^2*u1l2^2*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       40*l1l2^2*l1q*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       40*l1l2*l1q*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       20*l1l2^2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       20*l1l2*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       20*l1l2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       20*l1l2*l2q*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1l2^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       192*l1l2*l1q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1q^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1l2*l2q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1q*l2q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1l2*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1q*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       48*l2q*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       24*ll1^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       48*l1q*ll2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       24*ll1*ll2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1l2*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1q*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       48*l2q*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       48*ll1*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       24*ll2*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       24*m1^3*m2^3*qq^2*u1l2^2*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1q*l2q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       8*l2q*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       8*l2q*m1^3*m2^3*qq*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       32*l1l2*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1q*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       16*l2q*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       16*ll1*m1^3*m2^3*u1l2^3*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       160*l1l2*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       80*l1q*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       80*l1l2*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       40*l2q*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       80*l1l2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       40*l2q*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1q*m1^3*m2^3*u1l2^3*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       96*l2q*m1^3*m2^3*u1l2^3*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       96*m1^3*m2^3*qq*u1l2^3*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       8*l1l2*m1^3*m2^3*u1l2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 - 
       40*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 - 
       80*m1^3*m2^3*u1l2^3*u1u2*u2l1^3*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2^2*l1q*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1l2*l1q*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*l1l2^2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*l1l2*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*l1l2^2*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       8*l1l2*l2q*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       64*l1l2*l1q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1q^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*l2q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1q*l2q*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1q*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l2q*ll1*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       8*ll1^2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1q*ll2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       8*ll1*ll2*m1^3*m2^3*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*ll1*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       8*ll2*m1^3*m2^3*qq*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       8*m1^3*m2^3*qq^2*u1l2^2*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       64*l1l2*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       32*l1q*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       32*l1l2*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       16*l2q*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       32*l1l2*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       16*l2q*m1^3*m2^3*qq*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*u1l2^3*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       32*l2q*m1^3*m2^3*u1l2^3*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       32*m1^3*m2^3*qq*u1l2^3*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1l2*m1^3*m2^3*u1l2^2*u1u2^2*u2l1^2*\[Epsilon]^3*\[Kappa]^6 + 
       32*m1^3*m2^3*u1l2^3*u1u2*u2l1^3*\[Epsilon]^3*\[Kappa]^6)/
      (2*ll2*(2*l1l2 + ll1 + ll2)*(2*l1q + ll1 + qq)*(2*l1l2 + 2*l1q + 
        2*l2q + ll1 + ll2 + qq)*u1l1*u1l2^4*(u2l1 + u2l2)*
       (-1 + \[Epsilon])^3), (-2*l1l2^2*m1^3*m2^3*\[Kappa]^6 - 
       2*l1l2*l2q*m1^3*m2^3*\[Kappa]^6 - l1l2*ll1*m1^3*m2^3*\[Kappa]^6 - 
       ll1^2*m1^3*m2^3*\[Kappa]^6 + ll1*ll2*m1^3*m2^3*\[Kappa]^6 + 
       ll1*m1^3*m2^3*qq*\[Kappa]^6 + 12*l1l2^2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 
       12*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 10*l1l2*ll1*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 + 4*l2q*ll1*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 
       4*ll1^2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 4*ll1*ll2*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 - 4*ll1*m1^3*m2^3*qq*u1u2^2*\[Kappa]^6 - 
       16*l1l2^2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 16*l1l2*l2q*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 - 16*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 
       8*l2q*ll1*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 4*ll1^2*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 + 4*ll1*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
       4*ll1*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 - 8*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*
        \[Kappa]^6 - 8*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Kappa]^6 - 
       8*l2q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Kappa]^6 - 12*ll1*m1^3*m2^3*u1l2*u1u2*
        u2l1*\[Kappa]^6 + 16*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Kappa]^6 + 2*l1l2*m1^3*m2^3*u2l1^2*
        \[Kappa]^6 + 2*l2q*m1^3*m2^3*u2l1^2*\[Kappa]^6 - 
       4*l1l2*m1^3*m2^3*u1u2^2*u2l1^2*\[Kappa]^6 - 4*l2q*m1^3*m2^3*u1u2^2*
        u2l1^2*\[Kappa]^6 + 8*ll1*m1^3*m2^3*u1u2^2*u2l1^2*\[Kappa]^6 - 
       8*m1^3*m2^3*u1l2*u1u2*u2l1^3*\[Kappa]^6 - 2*l1l2*ll1*m1^3*m2^3*
        \[Epsilon]*\[Kappa]^6 - 2*l2q*ll1*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 + 
       ll1^2*m1^3*m2^3*\[Epsilon]*\[Kappa]^6 - ll1*ll2*m1^3*m2^3*\[Epsilon]*
        \[Kappa]^6 - ll1*m1^3*m2^3*qq*\[Epsilon]*\[Kappa]^6 - 
       20*l1l2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       20*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       14*l1l2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       4*l2q*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       8*ll1^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       8*ll1*m1^3*m2^3*qq*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       24*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       12*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       12*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       12*ll1*m1^3*m2^3*qq*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       16*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 + 
       36*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]*\[Kappa]^6 - 
       48*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       48*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]*\[Kappa]^6 - 
       6*l1l2*m1^3*m2^3*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       6*l2q*m1^3*m2^3*u2l1^2*\[Epsilon]*\[Kappa]^6 + 
       16*l1l2*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 - 
       32*ll1*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]*\[Kappa]^6 + 
       32*m1^3*m2^3*u1l2*u1u2*u2l1^3*\[Epsilon]*\[Kappa]^6 + 
       8*l1l2^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       8*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       4*l1l2*ll1*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 + 
       4*ll1^2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       4*ll1*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       4*ll1*m1^3*m2^3*qq*u1u2^2*\[Epsilon]^2*\[Kappa]^6 - 
       48*l1l2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       48*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       48*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       24*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       12*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       12*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       12*ll1*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       16*l1l2*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       8*l1q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       8*l2q*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 - 
       24*ll1*m1^3*m2^3*u1l2*u1u2*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       48*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       48*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^2*\[Kappa]^6 + 
       4*l1l2*m1^3*m2^3*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       4*l2q*m1^3*m2^3*u2l1^2*\[Epsilon]^2*\[Kappa]^6 - 
       20*l1l2*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 - 
       20*l2q*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 + 
       40*ll1*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^2*\[Kappa]^6 - 
       40*m1^3*m2^3*u1l2*u1u2*u2l1^3*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       8*l2q*ll1*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 + 
       4*ll1^2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       4*ll1*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       4*ll1*m1^3*m2^3*qq*u1u2^4*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 - 
       16*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l1*\[Epsilon]^3*\[Kappa]^6 + 
       8*l1l2*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^3*\[Kappa]^6 + 
       8*l2q*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^3*\[Kappa]^6 - 
       16*ll1*m1^3*m2^3*u1u2^2*u2l1^2*\[Epsilon]^3*\[Kappa]^6 + 
       16*m1^3*m2^3*u1l2*u1u2*u2l1^3*\[Epsilon]^3*\[Kappa]^6)/
      (ll1*ll2*(2*l1l2 + ll1 + ll2)*(2*l1l2 + 2*l1q + 2*l2q + ll1 + ll2 + qq)*
       u1l1*u1l2^2*(u2l1 + u2l2)*(-1 + \[Epsilon])^3), 
     (2*l1l2^2*m1^3*m2^3*\[Kappa]^6 + 2*l1l2*l2q*m1^3*m2^3*\[Kappa]^6 - 
       l1l2*ll2*m1^3*m2^3*\[Kappa]^6 - 12*l1l2^2*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 - 12*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 
       6*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 24*l1l2^2*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 + 24*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 
       12*l1l2*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 16*l1l2^2*m1^3*m2^3*u1u2^6*
        \[Kappa]^6 - 16*l1l2*l2q*m1^3*m2^3*u1u2^6*\[Kappa]^6 + 
       8*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Kappa]^6 - 8*l1l2*m1^3*m2^3*u1l2*u1u2*
        u2l2*\[Kappa]^6 - 8*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 
       8*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 + 32*l1l2*m1^3*m2^3*u1l2*
        u1u2^3*u2l2*\[Kappa]^6 + 32*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*
        \[Kappa]^6 + 32*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 - 
       32*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6 - 
       32*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6 - 32*ll1*m1^3*m2^3*u1l2*
        u1u2^5*u2l2*\[Kappa]^6 + 12*l1l2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*
        \[Kappa]^6 + 12*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       6*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       48*l1l2^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       48*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2^2*m1^3*m2^3*u1u2^6*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*l2q*m1^3*m2^3*u1u2^6*\[Epsilon]*\[Kappa]^6 - 
       24*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]*\[Kappa]^6 + 
       8*l1l2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       8*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       8*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       64*l1l2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       64*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       64*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]*\[Kappa]^6 + 
       96*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]*\[Kappa]^6 + 
       96*ll1*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       24*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       12*l1l2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       48*l1l2^2*m1^3*m2^3*u1u2^6*\[Epsilon]^2*\[Kappa]^6 - 
       48*l1l2*l2q*m1^3*m2^3*u1u2^6*\[Epsilon]^2*\[Kappa]^6 + 
       24*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1l2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       32*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       96*ll1*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       16*l1l2^2*m1^3*m2^3*u1u2^6*\[Epsilon]^3*\[Kappa]^6 + 
       16*l1l2*l2q*m1^3*m2^3*u1u2^6*\[Epsilon]^3*\[Kappa]^6 - 
       8*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       32*ll1*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^3*\[Kappa]^6)/
      (4*ll2*(2*l1l2 + ll1 + ll2)*(2*l1q + ll1 + qq)*u1l1*u1l2^2*u2l2^2*
       (u2l1 + u2l2)*(-1 + \[Epsilon])^3), 
     (4*l1l2^2*m1^3*m2^3*\[Kappa]^6 + 4*l1l2*l2q*m1^3*m2^3*\[Kappa]^6 - 
       2*l1l2*ll2*m1^3*m2^3*\[Kappa]^6 - 2*l2q*ll2*m1^3*m2^3*\[Kappa]^6 + 
       ll2^2*m1^3*m2^3*\[Kappa]^6 - 24*l1l2^2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       24*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 12*l1l2*ll2*m1^3*m2^3*u1u2^2*
        \[Kappa]^6 + 12*l2q*ll2*m1^3*m2^3*u1u2^2*\[Kappa]^6 - 
       6*ll2^2*m1^3*m2^3*u1u2^2*\[Kappa]^6 + 48*l1l2^2*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 + 48*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 
       24*l1l2*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 24*l2q*ll2*m1^3*m2^3*u1u2^4*
        \[Kappa]^6 + 12*ll2^2*m1^3*m2^3*u1u2^4*\[Kappa]^6 - 
       32*l1l2^2*m1^3*m2^3*u1u2^6*\[Kappa]^6 - 32*l1l2*l2q*m1^3*m2^3*u1u2^6*
        \[Kappa]^6 + 16*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Kappa]^6 + 
       16*l2q*ll2*m1^3*m2^3*u1u2^6*\[Kappa]^6 - 8*ll2^2*m1^3*m2^3*u1u2^6*
        \[Kappa]^6 - 16*l1l2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 
       16*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 - 16*l2q*m1^3*m2^3*u1l2*
        u1u2*u2l2*\[Kappa]^6 - 16*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Kappa]^6 + 
       64*l1l2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 
       64*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Kappa]^6 + 64*l2q*m1^3*m2^3*u1l2*
        u1u2^3*u2l2*\[Kappa]^6 + 64*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*
        \[Kappa]^6 - 64*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6 - 
       64*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6 - 64*l2q*m1^3*m2^3*u1l2*
        u1u2^5*u2l2*\[Kappa]^6 - 64*ll1*m1^3*m2^3*u1l2*u1u2^5*u2l2*
        \[Kappa]^6 + 24*l1l2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       24*l1l2*l2q*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       12*l1l2*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       12*l2q*ll2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 + 
       6*ll2^2*m1^3*m2^3*u1u2^2*\[Epsilon]*\[Kappa]^6 - 
       96*l1l2^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       96*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       48*l2q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 - 
       24*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2^2*m1^3*m2^3*u1u2^6*\[Epsilon]*\[Kappa]^6 + 
       96*l1l2*l2q*m1^3*m2^3*u1u2^6*\[Epsilon]*\[Kappa]^6 - 
       48*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]*\[Kappa]^6 - 
       48*l2q*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]*\[Kappa]^6 + 
       24*ll2^2*m1^3*m2^3*u1u2^6*\[Epsilon]*\[Kappa]^6 + 
       16*l1l2*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       16*l1q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       16*l2q*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 + 
       16*ll1*m1^3*m2^3*u1l2*u1u2*u2l2*\[Epsilon]*\[Kappa]^6 - 
       128*l1l2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       128*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       128*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 - 
       128*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]*\[Kappa]^6 + 
       192*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]*\[Kappa]^6 + 
       192*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]*\[Kappa]^6 + 
       192*l2q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]*\[Kappa]^6 + 
       192*ll1*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]*\[Kappa]^6 + 
       48*l1l2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       48*l1l2*l2q*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       24*l1l2*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       24*l2q*ll2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 + 
       12*ll2^2*m1^3*m2^3*u1u2^4*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1l2^2*m1^3*m2^3*u1u2^6*\[Epsilon]^2*\[Kappa]^6 - 
       96*l1l2*l2q*m1^3*m2^3*u1u2^6*\[Epsilon]^2*\[Kappa]^6 + 
       48*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]^2*\[Kappa]^6 + 
       48*l2q*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]^2*\[Kappa]^6 - 
       24*ll2^2*m1^3*m2^3*u1u2^6*\[Epsilon]^2*\[Kappa]^6 + 
       64*l1l2*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       64*l1q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       64*l2q*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       64*ll1*m1^3*m2^3*u1l2*u1u2^3*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       192*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       192*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       192*l2q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^2*\[Kappa]^6 - 
       192*ll1*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^2*\[Kappa]^6 + 
       32*l1l2^2*m1^3*m2^3*u1u2^6*\[Epsilon]^3*\[Kappa]^6 + 
       32*l1l2*l2q*m1^3*m2^3*u1u2^6*\[Epsilon]^3*\[Kappa]^6 - 
       16*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]^3*\[Kappa]^6 - 
       16*l2q*ll2*m1^3*m2^3*u1u2^6*\[Epsilon]^3*\[Kappa]^6 + 
       8*ll2^2*m1^3*m2^3*u1u2^6*\[Epsilon]^3*\[Kappa]^6 + 
       64*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       64*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       64*l2q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^3*\[Kappa]^6 + 
       64*ll1*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Epsilon]^3*\[Kappa]^6)/
      (8*ll1*ll2*(2*l1l2 + 2*l1q + 2*l2q + ll1 + ll2 + qq)*u1l1*u1l2^2*u2l2^2*
       (u2l1 + u2l2)*(-1 + \[Epsilon])^3)}
(*Substitutions that map the shorthand variables to the LiteRed scalar products*)
invtoLiteRedvar = {u1u2 -> sp[u1, u2], u1l1 -> sp[u1, l1], 
     u1l2 -> sp[u1, l2], u2l1 -> sp[u2, l1], u2l2 -> sp[u2, l2], 
     ll1 -> sp[l1, l1], l1l2 -> sp[l1, l2], ll2 -> sp[l2, l2], 
     l1q -> sp[l1, q], l2q -> sp[l2, q], qq -> sp[q, q]}
(*Substitutions that map each integrand to one of the cut integral families.*)
subsGR = {{l2 -> -l1 - l2, l1 -> l1 - q, {l1 -> l2, l2 -> l1}}, 
     {{l1 -> l2, l2 -> l1}, u1 -> -u1}, {l1 -> l1 - q, 
      {l1 -> -l2, l2 -> -l1}, u1 -> -u1}, {l1 -> -l1 - l2, 
      {l1 -> -l2, l2 -> -l1, u1 -> u2, u2 -> u1}, u1 -> -u1}, 
     {l1 -> -l1 - l2 - q, {l1 -> l2, l2 -> l1}, {u1 -> u2, u2 -> u1}, 
      u1 -> -u1}, {l1 -> l1 - q, {l1 -> -l2, l2 -> -l1}, u1 -> -u1}, 
     {{l1 -> l2, l2 -> l1}, u1 -> -u1}}


==> anc/integrandsN8.m <==
(*Integrands for the N=8 three-particle cut. Here \[Kappa] = Sqrt[8 \[Pi] G]*)
integrandsN8 = {(4*(4*l1l2*l1q*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
        4*l1q^2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 4*l1q*l2q*m1^3*m2^3*u1u2^4*
         \[Kappa]^6 + 4*l1l2*ll1*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
        4*l1q*ll1*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 2*l2q*ll1*m1^3*m2^3*u1u2^4*
         \[Kappa]^6 + 2*ll1^2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + 
        2*l1q*ll2*m1^3*m2^3*u1u2^4*\[Kappa]^6 + ll1*ll2*m1^3*m2^3*u1u2^4*
         \[Kappa]^6 + 2*l1l2*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 + 
        4*l1q*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 + 2*l2q*m1^3*m2^3*qq*u1u2^4*
         \[Kappa]^6 + 2*ll1*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6 + 
        ll2*m1^3*m2^3*qq*u1u2^4*\[Kappa]^6))/(ll1*ll2*(2*l1l2 + ll1 + ll2)*
       (2*l1q + ll1 + qq)*(2*l1l2 + 2*l1q + 2*l2q + ll1 + ll2 + qq)*u1l1*
       (u2l1 + u2l2)), (-2*(-2*l1l2^2*m1^3*m2^3*u1u2^6*\[Kappa]^6 - 
        2*l1l2*l2q*m1^3*m2^3*u1u2^6*\[Kappa]^6 + l1l2*ll2*m1^3*m2^3*u1u2^6*
         \[Kappa]^6 - 4*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6 - 
        4*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6 - 4*ll1*m1^3*m2^3*u1l2*
         u1u2^5*u2l2*\[Kappa]^6))/(ll2*(2*l1l2 + ll1 + ll2)*
       (2*l1q + ll1 + qq)*u1l1*u1l2^2*u2l2^2*(u2l1 + u2l2)), 
     (4*l1l2^2*m1^3*m2^3*u1u2^6*\[Kappa]^6 + 4*l1l2*l2q*m1^3*m2^3*u1u2^6*
        \[Kappa]^6 - 2*l1l2*ll2*m1^3*m2^3*u1u2^6*\[Kappa]^6 - 
       2*l2q*ll2*m1^3*m2^3*u1u2^6*\[Kappa]^6 + ll2^2*m1^3*m2^3*u1u2^6*
        \[Kappa]^6 + 8*l1l2*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6 + 
       8*l1q*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6 + 8*l2q*m1^3*m2^3*u1l2*
        u1u2^5*u2l2*\[Kappa]^6 + 8*ll1*m1^3*m2^3*u1l2*u1u2^5*u2l2*\[Kappa]^6)/
      (ll1*ll2*(2*l1l2 + 2*l1q + 2*l2q + ll1 + ll2 + qq)*u1l1*u1l2^2*u2l2^2*
       (u2l1 + u2l2))}
(*Substitutions that map the shorthand variables to the LiteRed scalar products*)
invtoLiteRedvar = {u1u2 -> sp[u1, u2], u1l1 -> sp[u1, l1], 
     u1l2 -> sp[u1, l2], u2l1 -> sp[u2, l1], u2l2 -> sp[u2, l2], 
     ll1 -> sp[l1, l1], l1l2 -> sp[l1, l2], ll2 -> sp[l2, l2], 
     l1q -> sp[l1, q], l2q -> sp[l2, q], qq -> sp[q, q]}
(*Substitutions that map each integrand to one of the cut integral families.*)
subsN8 = {{l2 -> -l1 - l2, l1 -> l1 - q, {l1 -> l2, l2 -> l1}}, 
     {l1 -> l1 - q, {l1 -> -l2, l2 -> -l1}, u1 -> -u1}, 
     {{l1 -> l2, l2 -> l1}, u1 -> -u1}}

